Msmsfnet: a multi-stream and multi-scale fusion net for edge detection

Edge detection is a long-standing problem in computer vision. Despite the efficiency of existing algorithms, their performance, however, rely heavily on the pre-trained weights of the backbone network on the ImageNet dataset. The use of pre-trained weights in previous methods significantly increases the difficulty to design new models for edge detection without relying on existing well-trained ImageNet models, as pre-training the model on the ImageNet dataset is expensive and becomes compulsory to ensure the fairness of comparison. Besides, the pre-training and fine-tuning strategy is not always useful and sometimes even inaccessible. For instance, the pre-trained weights on the ImageNet dataset are unlikely to be helpful for edge detection in Synthetic Aperture Radar (SAR) images due to strong differences in the statistics between optical images and SAR images. Moreover, no dataset has comparable size to the ImageNet dataset for SAR image processing. In this work, we study the performance achievable by state-of-the-art deep learning based edge detectors in publicly available datasets when they are trained from scratch, and devise a new network architecture, the multi-stream and multi-scale fusion net (msmsfnet), for edge detection. We show in our experiments that by training all models from scratch, our model outperforms state-of-the-art edge detectors in three publicly available datasets. We also demonstrate the efficiency of our model for edge detection in SAR images, where no useful pre-trained weight is available. Finally, We show that our model is able to achieve competitive performance on the BSDS500 dataset when the pre-trained weights are used.

==> extract.sh <==
python3 extract_pdf.py --sr_file main.pdf --idx_s 35 --idx_e 35 --tgt_file 0.pdf

==> images/biped_png/copy_image.py <==
import os
import shutil

lines=os.listdir('./hed_best_img')

sr_img='/media/tyy/data/msmpnet_dexined/data'
tgt_img='images'
sr_gt='/media/tyy/data/datasets/BIPEDv2/BIPED/edges/edge_maps/test/rgbr'
tgt_gt='./gt'
for line in lines:
    sr_file=os.path.join(sr_img, line.split('.')[0]+'.jpg')
    shutil.copy(sr_file, tgt_img)
    sr_gt_file=os.path.join(sr_gt, line)
    shutil.copy(sr_gt_file, tgt_gt)


==> images/biped_png/rename_image.py <==
import os
lines=os.listdir('./images')
for line in lines:
    sr_file=os.path.join('./images', line)
    tgt_file=os.path.join('./images', line.split('.')[0]+'.png')
    os.rename(sr_file, tgt_file)


==> images/bsds_png/gt/create_png.m <==
close all
clear all
clc
img_array={'187099', '70090', '223060', '118031', '187058'};
not_array={true, false};
for img_name=img_array
  img_name=img_name{1};
for not_all=not_array
  %img_name=img_name{1};
not_all=not_all{1};
mat_name=strcat('mat/', img_name, '.mat');
if (not_all)
png_name=strcat('png/', img_name, '.png');
else
png_name=strcat('png_all/', img_name, '.png')
  end
  a=load(mat_name);
b=a.groundTruth;
GT=zeros(size(b{1}.Boundaries));

for ix=1:length(b)
	 c=b{ix};
d=c.Boundaries;
GT=GT+d;
end
max(GT(:))
  GT=double(GT);
GT=GT/length(b);
%save('187099_gt.mat', 'GT')
figure,imshow(GT);
GT=GT*255.0;
if(not_all)
GT(GT<127.5)=0.0;
GT(GT>=127.5)=255.0;
 else
   GT(GT>0.000001)=255.0;
end
figure,imshow(GT/255.0)
  imwrite(uint8(GT), png_name)
end
  end


==> images/bsds_png/gt/create_png.py <==
import cv2
import numpy as np
import scipy.io as sio
a=sio.loadmat('187099_gt.mat')['GT']
a=a*255.0;
b=np.array(a, dtype=np.float32)
b=b.astype(np.uint8)
print(b.shape)
cv2.imwrite('187099_gt.png', b)


==> images/compare/organize_bsds_5.py <==
import os
import shutil
sr_gt_dir='../bsds_png/gt/png_all'
sr_img_dir='../bsds_png/images/'
lines=os.listdir(sr_img_dir)
lines.sort()
algs=['hed', 'rcf', 'bdcn', 'cats', 'msmpnet-weights', 'dexined']
#tgt_dir='bsds_5imgs/image_'
for ix in range(len(lines)):
    tgt_dir='bsds_5imgs_all/image_'+str(ix+1)
    os.makedirs(tgt_dir, exist_ok=True)
    sr_img_file=os.path.join(sr_img_dir, lines[ix])
    shutil.copy(sr_img_file, tgt_dir)
    tgt_file=os.path.join(tgt_dir, lines[ix])
    tgt_file_new=os.path.join(tgt_dir, 'image.png')
    os.rename(tgt_file, tgt_file_new)
    sr_gt_file=os.path.join(sr_gt_dir, lines[ix])
    shutil.copy(sr_gt_file, tgt_dir)
    tgt_file_new=os.path.join(tgt_dir, 'gt.png')
    os.rename(tgt_file, tgt_file_new)
    for jx in range(len(algs)):
        sr_file=os.path.join('../bsds_png', algs[jx]+'_best_img', lines[ix])
        shutil.copy(sr_file, tgt_dir)
        tgt_file_new=os.path.join(tgt_dir, 'method_'+str(jx)+'.png')
        os.rename(tgt_file, tgt_file_new)

        

    
    


==> images/compare/organize_bsds_gt.py <==
import os
import shutil

sr_dir_img='../bsds_png/images'
sr_dir_gt='../bsds_png/gt/png'
sr_dir_gt_all='../bsds_png/gt/png_all'
lines=os.listdir(sr_dir_img)
lines.sort()
for ix in range(len(lines)):
    tgt_dir='ver_gt/image_'+str(ix+1)
    os.makedirs(tgt_dir, exist_ok=True)
    sr_img=os.path.join(sr_dir_img, lines[ix])
    shutil.copy(sr_img, tgt_dir)
    tgt_file=os.path.join(tgt_dir, lines[ix])
    tgt_file_new=os.path.join(tgt_dir, 'image.png')
    os.rename(tgt_file, tgt_file_new)
    sr_gt=os.path.join(sr_dir_gt, lines[ix])
    shutil.copy(sr_gt, tgt_dir)
    tgt_file_new=os.path.join(tgt_dir, 'gt.png')
    os.rename(tgt_file, tgt_file_new)
    sr_gt_all=os.path.join(sr_dir_gt_all, lines[ix])
    shutil.copy(sr_gt_all, tgt_dir)
    tgt_file_new=os.path.join(tgt_dir, 'gt_all.png')
    os.rename(tgt_file, tgt_file_new)

    

    





==> images/compare/organize_results_biped.py <==
import os
import shutil
import argparse
parser=argparse.ArgumentParser()
parser.add_argument('--idx', default=0, type=int)
args=parser.parse_args()
img_names=os.listdir('../biped_png/images')
img_names.sort()
img_name=img_names[args.idx]
sr_dir='../biped_png'
sr_img_dir=os.path.join(sr_dir, 'images')
sr_gt_dir=os.path.join(sr_dir, 'gt')
tgt_dir='results2/results_'+str(args.idx+1)
os.makedirs(tgt_dir, exist_ok=True)
algs=['msmpnet-weights', 'hed', 'rcf', 'bdcn', 'cats', 'dexined']

tgt_file=os.path.join(tgt_dir, img_name)
tgt_file_new=os.path.join(tgt_dir, 'image.png')
sr_img=os.path.join(sr_img_dir, img_name)
shutil.copy(sr_img, tgt_dir)
os.rename(tgt_file, tgt_file_new)
sr_gt=os.path.join(sr_gt_dir, img_name)
shutil.copy(sr_gt, tgt_dir)
tgt_file_new=os.path.join(tgt_dir, 'image_gt.png')
os.rename(tgt_file, tgt_file_new)

for ix in range(6):
    sr_file=os.path.join(sr_dir, algs[ix]+'_best_img', img_name)
    shutil.copy(sr_file, tgt_dir)
    tgt_file_new=os.path.join(tgt_dir, 'image_method_'+str(ix+1)+'.png')
    os.rename(tgt_file, tgt_file_new)


==> images/compare/organize_results_bsds.py <==
import os
import shutil
img_name='187099.png'
sr_dir='../bsds_png'
sr_img_dir=os.path.join(sr_dir, 'images')
sr_gt_dir=os.path.join(sr_dir, 'gt')
tgt_dir='results_bsds'
os.makedirs(tgt_dir, exist_ok=True)
algs=['hed', 'msmpnet-weights', 'rcf', 'bdcn', 'cats', 'dexined']

tgt_file=os.path.join(tgt_dir, img_name)
tgt_file_new=os.path.join(tgt_dir, 'image.png')
sr_img=os.path.join(sr_img_dir, img_name)
shutil.copy(sr_img, tgt_dir)
os.rename(tgt_file, tgt_file_new)
sr_gt=os.path.join(sr_gt_dir, img_name)
shutil.copy(sr_gt, tgt_dir)
tgt_file_new=os.path.join(tgt_dir, 'image_gt.png')
os.rename(tgt_file, tgt_file_new)

for ix in range(6):
    sr_file=os.path.join(sr_dir, algs[ix]+'_best_img', img_name)
    shutil.copy(sr_file, tgt_dir)
    tgt_file_new=os.path.join(tgt_dir, 'image_method_'+str(ix+1)+'.png')
    os.rename(tgt_file, tgt_file_new)


==> images/compare/organize_results_nyud.py <==
import os
import shutil
img_name='img_6149.png'
sr_features='rgb'
sr_features='hha'
sr_features='rgb_hha'
sr_dir='../nyud_png'
sr_img_dir=os.path.join(sr_dir, 'images/rgb')
sr_gt_dir=os.path.join(sr_dir, 'gt')
tgt_dir='results_nyud/'+sr_features
os.makedirs(tgt_dir, exist_ok=True)
algs=['hed', 'rcf', 'msmpnet-weights', 'bdcn', 'cats', 'dexined']

tgt_file=os.path.join(tgt_dir, img_name)
tgt_file_new=os.path.join(tgt_dir, 'image.png')
sr_img=os.path.join(sr_img_dir, img_name)
shutil.copy(sr_img, tgt_dir)
os.rename(tgt_file, tgt_file_new)
sr_gt=os.path.join(sr_gt_dir, img_name)
shutil.copy(sr_gt, tgt_dir)
tgt_file_new=os.path.join(tgt_dir, 'image_gt.png')
os.rename(tgt_file, tgt_file_new)

for ix in range(6):
    sr_file=os.path.join(sr_dir, sr_features, algs[ix]+'_best_img', img_name)
    shutil.copy(sr_file, tgt_dir)
    tgt_file_new=os.path.join(tgt_dir, 'image_method_'+str(ix+1)+'.png')
    os.rename(tgt_file, tgt_file_new)


==> read_pdf.py <==
import argparse
import subprocess
import os
import sys

parser=argparse.ArgumentParser()
parser.add_argument('--pdf', default='', type=str)
parser.add_argument('--msedge', default=False, action='store_true')
parser.add_argument('--chrome', default=False, action='store_true')
parser.add_argument('--adobe', action='store_true')
args=parser.parse_args()


cur_dir=os.path.abspath('.')

pdf_path=os.path.join(cur_dir, args.pdf)
pslexe='powershell.exe'

if args.msedge:
    ex_start='start msedge '
elif args.chrome:
    ex_start='start-process chrome '
elif args.adobe:
    ex_start='start-process '
else:
    ex_start='start-process chrome '


ex_command=ex_start+pdf_path

p=subprocess.Popen([pslexe, ex_command], stdout=sys.stdout)
